An Architectural Design for Measurement Uncertainty Evaluation in Cyber-Physical Systems

Several use cases from the areas of manufacturing and process industry, require highly accurate sensor data. As sensors always have some degree of uncertainty, methods are needed to increase their reliability. The common approach is to regularly calibrate the devices to enable traceability according to national standards and Syst\`eme international (SI) units - which follows costly processes. However, sensor networks can also be represented as Cyber Physical Systems (CPS) and a single sensor can have a digital representation (Digital Twin) to use its data further on. To propagate uncertainty in a reliable way in the network, we present a system architecture to communicate measurement uncertainties in sensor networks utilizing the concept of Asset Administration Shells alongside methods from the domain of Organic Computing. The presented approach contains methods for uncertainty propagation as well as concepts from the Machine Learning domain that combine the need for an accurate uncertainty estimation. The mathematical description of the metrological uncertainty of fused or propagated values can be seen as a first step towards the development of a harmonized approach for uncertainty in distributed CPSs in the context of Industrie 4.0. In this paper, we present basic use cases, conceptual ideas and an agenda of how to proceed further on.

==> build.config.sh <==
#!/bin/bash
#===============================================================================
#/**
# * Wilder: The Willner Builder for LaTeX papers (config file).
# * @author  : Alexander willner (willner@cs.uni-bonn.de)
# * @version : $Id: build.sh.config 423 2010-03-15 14:31:14Z willner@cs.uni-bonn.de $
# */
#===============================================================================
DEBUG=0;               # 0 = output to log, 1 = show output
DOINDEX=0;             # 0 = no index, 1 = create index
DOBIBTEX=1;            # 0 = no bibliography, 1 = create bibliography
BIN_BIB="biber -q";    # OR bibtex
LANG="en";             # e.g. en, de, ...
LANGEXT="en_US.UTF-8"  # e.g. en_US.UTF-8, de_DE.UTF-8
FILE_BASE="2020.famous.reqs";
DIR_TMP="/tmp/${FILE_BASE}/";
DIR_SRC="src";
DIR_RES="resources";
DIR_IMG="$DIR_RES/images";
DIR_LYT="$DIR_RES/layout";
DIR_ANA="$DIR_RES/analyzer";
DIR_SCR="$DIR_RES/scripts";
DIR_BLD="lib/$DIR_RES/build";
REQ_DIRS="$DIR_TMP $DIR_DEST $DIR_SRC $DIR_RES $DIR_TMP $DIR_IMG";
REQ_APPLICATIONS="pdflatex aspell perl epstopdf gnuplot Rscript pdfopt plantuml";
FILE_ABSTRACT="$DIR_SRC/00_abstract.tex";
FILE_INTRO="$DIR_SRC/01_introduction.tex";
FILE_CONFIG="${FILE_BASE}.config.tex";
FILE_MAIN="${FILE_BASE}.tex";
FILE_BIB="${FILE_BASE}.bib";
FILE_ACRO="${FILE_BASE}.acro.tex";
FILE_GEN_BIB=~/Dropbox/Publications/paper-2015-iswc.bib
FILE_GEN_ACRO=~/Dropbox/Publications/acronyms.tex
FILE_GEN_AUTHORS=~/Dropbox/Publications/authors.tex
DIR_GEN_SPELL="$HOME/Dropbox/Publications";


==> build.sh <==
#!/bin/bash
#===============================================================================
#/**
# * LaTeX paper build file.
# * @author  : Alexander willner (willner@cs.uni-bonn.de)
# * @version : $Id: build.sh 34 2010-03-17 02:57:55Z willner $
# */
#===============================================================================


#===============================================================================
# Configuration
#===============================================================================
source ./build.config.sh
source ./$DIR_BLD/build.lib.sh

[ -f "${FILE_GEN_BIB}" ] && cp "${FILE_GEN_BIB}" "global-do-not-edit.bib"
[ -f "${FILE_GEN_ACRO}" ] && cp "${FILE_GEN_ACRO}" "global-do-not-edit.acro.tex"
[ -f "${FILE_GEN_AUTHORS}" ] && cp "${FILE_GEN_AUTHORS}" "global-do-not-edit.authors.tex"
[ -d "${DIR_GEN_SPELL}" ] && ln -sf "${DIR_GEN_SPELL}/".aspell.* "${DIR_RES}/"
#===============================================================================


#===============================================================================
# Parameter checking
#===============================================================================
checkParameter $*
#===============================================================================


#===============================================================================
# Main program
#===============================================================================
doDefaultProject


==> lib/fillTemplate.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

"""Script to generate a scientific paper boiler plate."""

# compatibility for Python 2.x
from __future__ import print_function

__author__ = "Alexander Willner"
__copyright__ = "Copyright 2019, Alexander Willner"
__credits__ = ["Alexander Willner"]
__license__ = "Apache 2.0"
__version__ = "0.0.1"
__maintainer__ = "Alexander Willner"
__email__ = "alex@willner.ws"
__status__ = "Development"

import argparse
import re
import fileinput

CONST_TITLE="What is the core summary of the paper?"
CONST_CONTEXT="What is problem area, why is it interesting?"
CONST_PROBLEM="What is problem we specifically consider, why is it hard? (e.g., why do naive approaches fail?)"
CONST_WORK="Survey past relevant work. Why hasn’t it been solved before? Or, what’s wrong with previous proposed solutions?"
CONST_APPROACH="What are the key components of this approach and how does it differ to related work?"
CONST_EVAL="What are the expected/generated results and how will/have we validate(d) them?"
CONST_RESULT="The expected/generated scientific surplus value?"
CONST_OUTLOOK="How could this work be extended?"

def main(args):
    """ to be enhanced """
    if args.title is not None:
        print("Title: ",args.title)
        title = re.compile("(\\\\newcommand{\\\\metaTitle}{).*(})")
        for line in fileinput.input(['template.meta.tex'], inplace=True):
            print(title.sub("\\1" + str(args.title) + "\\2", line), end = '')

    print("First Name: ",args.firstname)
    print("Last Name: ",args.lastname)
    author = re.compile("(\\\\newcommand{\\\\metaAuthorFirst}{).*(})")
    for line in fileinput.input(['template.meta.tex'], inplace=True):
        print(author.sub("\\1" + str(args.firstname) + " " + str(args.lastname) + "\\2", line), end = '')

    print("Mail: ",args.mail)
    mail = re.compile("(\\\\newcommand{\\\\metaMailFirst}{).*(})")
    for line in fileinput.input(['template.meta.tex'], inplace=True):
        print(mail.sub("\\1" + str(args.mail) + "\\2", line), end = '')

    print("Institution: ",args.institution)
    print("Country: ",args.country)
    print("City: ",args.city)
    print("Zip: ",args.zip)
    instS = str(args.institution) + ", " + str(args.city) + ", " + str(args.country)
    inst = re.compile("(\\\\newcommand{\\\\metaInstFirst}{).*(})")
    for line in fileinput.input(['template.meta.tex'], inplace=True):
        print(inst.sub("\\1" + instS + "\\2", line), end = '')

	#todo: refactor and always check for None
    if args.context is not None:
        print("Context: ",args.context)
        context = re.compile(".*(%%context)")
        for line in fileinput.input(['src/00_abstract.tex'], inplace=True):
            print(context.sub(str(args.context) + " \\1", line), end = '')
        for line in fileinput.input(['src/01_introduction.tex'], inplace=True):
            print(context.sub("\\\\todotext{1 paragraph: " + str(args.context) + "} \\1", line), end = '')
    
    print("Problem: ",args.problem)
    problem = re.compile(".*(%%problem)")
    for line in fileinput.input(['src/00_abstract.tex'], inplace=True):
        print(problem.sub(str(args.problem) + " \\1", line), end = '')
    for line in fileinput.input(['src/01_introduction.tex'], inplace=True):
        print(problem.sub("\\\\todotext{1 paragraph: " + str(args.problem) + "} \\1", line), end = '')

    print("Work: ",args.work)
    work = re.compile(".*(%%work)")
    for line in fileinput.input(['src/00_abstract.tex'], inplace=True):
        print(work.sub(str(args.work) + " \\1", line), end = '')
    for line in fileinput.input(['src/01_introduction.tex'], inplace=True):
        print(work.sub("\\\\todotext{1 paragraph: " + str(args.work) + "} \\1", line), end = '')

    print("Approach: ",args.approach)
    approach = re.compile(".*(%%approach)")
    for line in fileinput.input(['src/00_abstract.tex'], inplace=True):
        print(approach.sub(str(args.approach) + " \\1", line), end = '')
    for line in fileinput.input(['src/01_introduction.tex'], inplace=True):
        print(approach.sub("\\\\todotext{1 paragraph: " + str(args.approach) + "} \\1", line), end = '')

    print("Evaluation: ",args.evaluation)
    evaluation = re.compile(".*(%%evaluation)")
    for line in fileinput.input(['src/00_abstract.tex'], inplace=True):
        print(evaluation.sub(str(args.evaluation) + " \\1", line), end = '')
    for line in fileinput.input(['src/01_introduction.tex'], inplace=True):
        print(evaluation.sub("\\\\todotext{1 paragraph: " + str(args.evaluation) + "} \\1", line), end = '')

    print("Result: ",args.result)
    result = re.compile(".*(%%result)")
    for line in fileinput.input(['src/00_abstract.tex'], inplace=True):
        print(result.sub(str(args.result) + " \\1", line), end = '')
    for line in fileinput.input(['src/01_introduction.tex'], inplace=True):
        print(result.sub("\\\\todotext{1 paragraph: " + str(args.result) + "} \\1", line), end = '')

    print("Outlook: ",args.outlook)
    outlook = re.compile(".*(%%outlook)")
    for line in fileinput.input(['src/00_abstract.tex'], inplace=True):
        print(outlook.sub(str(args.outlook) + " \\1", line), end = '')
    for line in fileinput.input(['src/01_introduction.tex'], inplace=True):
        print(outlook.sub("\\\\todotext{1 paragraph: " + str(args.outlook) + "} \\1", line), end = '')


if __name__ == "__main__":
    PARSER = argparse.ArgumentParser()

    PARSER.add_argument(
        "-v",
        "--version",
        action="version",
        version="%(prog)s (version {version})".format(version=__version__))

    PARSER.add_argument("-f", "--firstname", action="store", dest="firstname")
    PARSER.add_argument("-l", "--lastname", action="store", dest="lastname")
    PARSER.add_argument("-m", "--mail", action="store", dest="mail")
    PARSER.add_argument("-i", "--institution", action="store", dest="institution")
    PARSER.add_argument("--country", action="store", dest="country")
    PARSER.add_argument("--city", action="store", dest="city")
    PARSER.add_argument("--zip", action="store", dest="zip")
    PARSER.add_argument("-t", "--title", action="store", dest="title", help=CONST_TITLE)
    PARSER.add_argument("-c", "--context", action="store", dest="context", help=CONST_CONTEXT)
    PARSER.add_argument("-p", "--problem", action="store", dest="problem", help=CONST_PROBLEM)
    PARSER.add_argument("-w", "--work", action="store", dest="work", help=CONST_WORK)
    PARSER.add_argument("-a", "--approach", action="store", dest="approach", help=CONST_APPROACH)
    PARSER.add_argument("-r", "--result", action="store", dest="result", help=CONST_RESULT)
    PARSER.add_argument("-e", "--evaluation", action="store", dest="evaluation", help=CONST_EVAL)
    PARSER.add_argument("-o", "--outlook", action="store", dest="outlook", help=CONST_OUTLOOK)	

    MYARGS = PARSER.parse_args()
    main(MYARGS)


==> lib/fillTemplateTest.sh <==
#!/bin/bash

./lib/fillTemplate.py \
  --first "Alexander" --last "Willner" --mail "alexander.willner@tu-berlin.de" \
  --institution "Technical University Berlin" --country "Germany" --city "Berlin" --zip "10587" \
  --title "The Edge Computing Paradigm for Smart Manufacturing" \
  --context "The digital transformation in industrial domains can contribute to ecologically sound, economically successful and socially balanced world."  \
  --problem "Within the manufacturing context, however, challengingly requirements have to be met when applying modern information and communication technologies."  \
  --work "Under the umbrella of the term Industry 4.0 a number of approaches are currently being discussed that often involve the use of centralized Cloud Computing components."  \
  --approach "In this paper, we discuss how the Edge Computing paradigm can address the specific challenges and augment Cloud Computing approaches."  \
  --result "The core contribution is to provide an overview of related standards, initiatives and future engineering issues."  \
  --evaluation "The results have been validated by interviews with domain experts."  \
  --outlook "Based on this work, a reference architecture model for Edge Computing could be developed to identify open research and engineering questions."


==> lib/resources/build/build.lib.sh <==
#!/bin/bash
#===============================================================================
# * LaTeX thesis template (build library)
# * @author  : Alexander willner (alex@willner.ws)
#===============================================================================

#===============================================================================
# Defaults
#===============================================================================
[[ -z $BIN_BIB ]] && BIN_BIB=bibtex
[[ -z $BIN_GLS ]] && BIN_GLS=xindy
command -v $BIN_BIB >/dev/null 2>&1 || { echo >&2 "I require $BIN_BIB but it's not installed.  Aborting."; exit 1; }
command -v $BIN_GLS >/dev/null 2>&1 || { echo >&2 "I require $BIN_GLS but it's not installed.  Aborting."; exit 2; }
command -v qpdf >/dev/null 2>&1 && { BIN_PDF="qpdf"; }
command -v terminal-notifier >/dev/null 2>&1 && { BIN_NOT="terminal-notifier"; }

#===============================================================================
# Method declaration
#===============================================================================
function startLogging() {
    if [ "$DEBUG" -eq "0" ]; then
        touch "$FILE_LOG";
        exec 6>&1        # Saves stdout in file descriptor #6.
        exec 7>&2        # Saves stderr in file descriptor #7.
        exec 1> $FILE_LOG # stdout replaced with log file.
        exec 2> $FILE_LOG # stderr replaced with log file.
    fi;
}

function resetLogging() {
    :> "$FILE_LOG";
}

function endLogging() {
    if [ "$DEBUG" -eq "0" ]; then
        exec 1>&6 6>&-  # Restore stdout and close file descriptor #6.
        exec 2>&7 7>&-  # Restore stderr and close file descriptor #7.
    fi;
}

function doDefaultProject() {
    if [ "$verify" ] || [ "$build" ] || [ "$quick" ] || [ "$quicker" ] || [ "$dobib" ] || \
       [ "$clean" ] || [ "$spelling" ] || [ "$eval" ] || [ "$generate" ] || [ "$deploy" ] || \
       [ "$open" ] || [ "$ci" ] || [ "$unicode" ] || [ "$optimize" ] || [ "$rename" ] || \
       [ "$bibcheck" ] || [ "$sign" ] || [ "$preflight" ] || [ "$fix" ] || [ "$debug" ] || \
       [ "$deps" ]; then

        if [ "$debug" ]; then
            debug "$DIR_TMP" "$FILE_MAIN"
        fi;

        if [ "$deps" ]; then
            deps "$FILE_MAIN"
        fi;

        if [ "$rename" ]; then
            rename
        fi;

        if [ "$fix" ]; then
            fix "$FILE_BASE" "$DIR_SRC"
        fi;

        if [ "$optimize" ]; then
            optimize "$DIR_IMG"
        fi;

        if [ "$sign" ]; then
            sign "$FILE_BASE" "$FILE_CERT"
        fi;

        if [ "$preflight" ]; then
            preflight "$FILE_PDF" "$DIR_IMG"
        fi;

        if [ "$unicode" ]; then
            checkUnicode "$DIR_SRC"
        fi;

        if [ "$ci" ]; then
            checkEnvironment "$REQ_APPLICATIONS";
            checkEnvironment "fswatch";
            dirs="$DIR_SRC:$DIR_IMG:$DIR_BLD"
            echo "Waiting for changes in '$dirs'";
            export BACK=1
            fswatch "$dirs" make quick open
        	exit $?;
        fi;

        if [ "$spelling" ]; then
            checkEnvironment "$REQ_APPLICATIONS";
        	checkSpellingInteractive "$DIR_SRC" "$DIR_RES" "$LANG";
        	exit $?;
        fi;

        if [ "$eval" ]; then
            checkEnvironment "$REQ_APPLICATIONS";
        	doEvaluation "$DIR_SCR" "$DIR_ANA";
        	exit $?;
        fi;

    	doSetup "$REQ_DIRS" "$FILE_LOG";

    	if [ "$clean" ]; then
        	doCleanup "$DIR_TMP";
        fi;

        if [ "$generate" ]; then
            checkEnvironment "$REQ_APPLICATIONS";
            doPlant "$DIR_IMG";
            doGraphviz "$DIR_IMG";
            doGnuPlot "$DIR_IMG";
            doPlotR "$DIR_IMG";
        fi;

        if [ "$verify" ]; then
            checkProject "$DIR_SRC" "$DIR_TMP" "$DIR_RES" \
                 "$FILE_ABSTRACT" "$FILE_INTRO" "$FILE_CONFIG" \
                 "$FILE_MAIN" "$FILE_BIB" \
                 "$LANG"
        	exit $?;
        fi;

        if [ "$bibcheck" ]; then
            checkBib "$DIR_SRC" "$DIR_TMP" "$FILE_BIB" "$FILE_MAIN"
        	exit $?;
        fi;


        if [ "$build" ]; then
          cleanAcronyms "$FILE_ACRO"
        	doLatex "$DIR_TMP" "$FILE_MAIN" "-draftmode";
          doLatex "$DIR_TMP" "$FILE_MAIN" "-draftmode";
        	if [ "$DOINDEX" == "1" ]; then
        		doIndex "$DIR_TMP" "$DIR_LYT";
        	fi
        	if [ "$DOBIBTEX" == "1" ]; then
            	doBibtex "$DIR_TMP" "$FILE_MAIN" "$FILE_BIB" "$DIR_RES";
            fi
#        	if [ "$DOBIBTEX" == "1" ]; then
#            	doBibtex "$DIR_TMP" "$FILE_MAIN" "$FILE_BIB" "$DIR_RES";
#            fi
        	doLatex "$DIR_TMP" "$FILE_MAIN" "-draftmode";
        	doLatex "$DIR_TMP" "$FILE_MAIN" "-draftmode";
        fi;

    	if [ "$dobib" == "1" ]; then
            doBibtex "$DIR_TMP" "$FILE_MAIN" "$FILE_BIB" "$DIR_RES";
        fi

        if [ "$quicker" ]; then
        	doLatex "$DIR_TMP" "$FILE_MAIN" "-draftmode";
        fi;

        if [ "$quick" ] || [ "$quicker" ] || [ "$build" ]; then
            doLatex "$DIR_TMP" "$FILE_MAIN";
            NAME=`basename $FILE_MAIN .tex`;
            cp $DIR_TMP/$NAME.pdf $NAME.pdf
            [ "1" == "$DOOPT" ] && [ -n "$BIN_PDF" ] && ( $BIN_PDF --linearize $DIR_TMP/$NAME.pdf $NAME.pdf )
            showWarnings;
            echo "File created: $NAME.pdf";
            [ -z "$BIN_PDF" ] || ( echo -n "Pages: "; $BIN_PDF --show-npages $NAME.pdf )
            [ -z "$BIN_NOT" ] || $BIN_NOT -title "LaTeX" -message "Build ready" -open "file://$(pwd)/$NAME.pdf"
        fi;

        if [ "$deploy" ]; then
            NAME=`basename $FILE_MAIN .tex`;
            if [ "$DPATH" = "" ]; then
                echo "Set DPATH first!";
            else
              cp "$NAME.pdf" "$DPATH"
              chmod go+r "$DPATH/$NAME.pdf"
            fi
        fi

        if [ "$open" ]; then
            NAME=`basename $FILE_MAIN .tex`;
            if [ "$BACK" == "1" ]; then
                open -g "$NAME.pdf"
            else
                open "$NAME.pdf"
            fi
        fi
    else
        showHelp;
    fi;
}

function checkParameter() {
  SYNTAX="Syntax: $0 [-c (clean)] [-b (build)] [-i (bIbtex)] [-r (quicker build)] [-q (quick build)] [-v (verify)] \
     [-w (bib checking)] [-s (spell checking)] [-e (run the evaluation)] [-g (generate images etc.)] \
     [-d (deploy)] [-o (open)] [-f (continuous integration)] [-u (unicode check)] \
     [-z (optimize)] [-x (X.509 signature)] [-p (preflight)] [-n (rename)] [-m (fix)] [-y (debug)] \
     [-t (dependencies)] [-h (help)]";
  while getopts ":qrchvsbiegdfounwzxmtyp" optname
  do
    case "$optname" in
      "t")
        deps=1;
        ;;
      "y")
        debug=1;
        ;;
      "q")
        quick=1;
        ;;
      "r")
        quicker=1;
        ;;
      "c")
        clean=1;
        ;;
      "v")
        verify=1;
        ;;
      "w")
        bibcheck=1;
        ;;
      "s")
        spelling=1;
        ;;
      "b")
        build=1;
        ;;
      "i")
        dobib=1;
        ;;
      "g")
        generate=1;
        ;;
      "e")
        eval=1;
        ;;
      "d")
        deploy=1;
        ;;
      "o")
        open=1;
        ;;
      "f")
        ci=1;
        ;;
      "u")
        unicode=1;
        ;;
      "z")
        optimize=1;
        ;;
      "x")
        sign=1;
        ;;
      "p")
        preflight=1;
        ;;
      "n")
        rename=1;
        ;;
      "m")
        fix=1;
        ;;
      "h")
        showHelp;
        exit;
        ;;
      ":")
        echo "No argument value for option $OPTARG"
        ;;
      *)
      # Should not occur
        echo "Unknown error while processing options"
        showHelp;
        exit;
        ;;
    esac
  done
}

function deps() {
	_file_main="$1";
	tlmgr install texliveonfly biber collection-fontsrecommended IEEEtran xindy
	command -v texliveonfly >/dev/null 2>&1 || { echo "texliveonfly not found!"; exit 1; }
	texliveonfly "${_file_main}"
}

function optimize() {
	_dir_resources="$1";
  :> optimize.log

  echo "Optimizing PDFs..."
  checkEnvironment gs || exit 1
  for pdf in ${DIR_IMG}/*.optimized.pdf; do
    if [ "${pdf}" != "${DIR_IMG}/*.optimized.pdf" ]; then
      echo "ERROR: old file '${pdf}' found"
      exit 1
    fi
  done
  for pdf in ${DIR_IMG}/*.pdf; do
        echo "Optimizing $pdf..."
        gs -o "${pdf}.optimized.pdf" \
           -dBATCH -dNOPAUSE \
           -sDEVICE=pdfwrite \
           -dCompatibilityLevel=1.4 \
           -dPDFA=2 \
           -dPDFACompatibilityPolicy=1 \
           -dPDFSETTINGS=/prepress \
           -dDetectDuplicateImages=true \
           -dCompressFonts=true \
           -dSubsetFonts=true \
           -dEmbedAllFonts=true \
           -dCompressPages=true \
           -dNOINTERPOLATE \
           -dAutoFilterColorImages=false \
           -dAutoFilterGrayImages=false \
           -dColorImageFilter=/FlateEncode \
           -dGrayImageFilter=/FlateEncode \
           -dColorConversionStrategy=/LeaveColorUnchanged \
           -dDownsampleMonoImages=false \
           -dDownsampleGrayImages=false \
           -dDownsampleColorImages=false \
           ${pdf} >> optimize.log 2>&1 && \
        mv "${pdf}.optimized.pdf" ${pdf} || ( echo "ERROR: $pdf - see optimize.log"; exit 1; )
        # perl -pi -e 's/Interpolate true/Interpolate false/g' ${pdf} # can damage a file
        #           -dFastWebView # GhostScript BUG 696280
  done

  echo "Optimizing PNGs..."
  checkEnvironment optipng && find ${_dir_resources} -iname "*.png" -exec echo "Optimizing {}..." \; -exec optipng {} >> optimize.log 2>&1 \;

  echo "Optimizing JPGs..."
  checkEnvironment jpegoptim && find ${_dir_resources} -iname "*.jpg" -exec echo "Optimizing {}..." \; -exec jpegoptim -o -p {} >> optimize.log 2>&1 \;
}

function preflight() {
  _file_pdf="$1"
  _dir_img="$2"
  _count=0

  echo "Looking for incompatible PDF versions..."
  for pdf in ${_dir_img}/*.pdf; do
    version="$(pdfinfo ${pdf}|grep "PDF version"|awk '{print $3}')"
    if [ $(bc <<< "1.4 <= ${version} > 1.4") -eq 1 ]; then
      echo "WARNING: file '${pdf}' uses PDF version ${version}, which is higher than 1.4"
      _error=1
    fi
  done

  echo "Looking for interpolated PDF's'..."
  for pdf in ${_dir_img}/*.pdf; do
    interpolated="$(strings ${pdf}|grep -i "interpolate true")"
    if [ ! -z "${interpolated}" ]; then
      echo "WARNING: file '$pdf' uses interpolation"
      _error=1
    fi
  done

  echo "Looking for non-embedded fonts..."
  for pdf in ${_dir_img}/*.pdf; do
    list=$(pdffonts "${pdf}"|awk -F '[[:space:]][[:space:]]+' '{print $4}'| awk '{print $1}')
    for embedded in $list; do
      if [ "${embedded}" == "no" ]; then
        _count=$((_count+1))
      fi
    done
    if [ "${_count}" != "0" ]; then
      echo "WARNING: Found ${_count} fonts that are not embedded in '$pdf'. Run 'pdffonts ${pdf}' for details. Consider to run 'make optimize' ..."
      _error=1
    fi
  done

  echo "Looking for ICC color profiles (might result in wrong colors in PDF/A)..."
  for pdf in ${_dir_img}/*.pdf; do
    icc=$(pdfimages -list ${pdf}|grep -i icc)
    if [ ! -z "${icc}" ]; then
       echo "WARNING: Found an ICC color profile in '$pdf'. Run 'pdfimages -list ${pdf}' for details.";
       _error=1
    fi
  done

  echo "Looking transparency in PDFs (forbidden in PDF/A1-b)..."
  for pdf in ${_dir_img}/*.pdf; do
    transparent=$(grep -aE -e '/[Cc][Aa] +0?\.[0-9]' -e '/SMask' -e '/S /Transparency' ${pdf})
    if [ ! -z "$transparent" ]; then
      echo "WARNING: File ${pdf} contains transparency. Remove tranparency/shadows or include a bitmap.'"
      #mkdir -p "resources/images-vector"; if [ ! -f "resources/images-vector/$(basename ${pdf})" ]; then cp ${pdf} "resources/images-vector/$(basename ${pdf})"; fi
      #gs -r300 -dBATCH -dNOPAUSE -sDEVICE=pdfwrite -sDEVICE=pdfwrite -dCompatibilityLevel=1.3 -sOutputFile="${pdf}" "resources/images-vector/$(basename ${pdf})"
      #gs -q -dNOPAUSE -dBATCH -sDEVICE=pngalpha -r150 -dEPSCrop -sOutputFile="${pdf}.png" ${pdf}
      _error=1
    fi
  done

  echo "Generating a PDF/A2-b compatible file..."
  params="-dBATCH -dNOPAUSE -q -dNOOUTERSAVE -sDEVICE=pdfwrite -dPDFACompatibilityPolicy=1 -sColorConversionStrategy=/RGB -sProcessColorModel=DeviceCMYK -dEmbedAllFonts=true -dMaxSubsetPct=100 -dSubsetFonts=true -dPDFSETTINGS=/prepress"
  gs ${params} -dPDFA=2 -sOutputFile="pdfa2-b_${_file_pdf}" lib/resources/pdfa/PDFA_def.ps ${_file_pdf}
  #gs ${params} -dPDFA=1 -sOutputFile="pdfa1-b_${_file_pdf}" lib/resources/pdfa/PDFA_def.ps ${_file_pdf}
   #-dFastWebView=true  # Bug 696275
}

function sign() {
	_file_base="$1";
  _file_cert="$2";

  [ "" == "${_file_cert}" ] && echo "ERROR: FILE_CERT not set" && exit 1
  [ ! -f "${_file_cert}" ] && echo "ERROR: '${_file_cert}' not a file" && exit 1
  checkEnvironment java && java -jar lib/resources/scripts/PortableSigner.jar -t "${_file_base}.pdf" -o "${_file_base}-signed.pdf" -s "${_file_cert}" -n
  #[ "1" == "$DOOPT" ] && [ -n "$BIN_PDF" ] && ( $BIN_PDF --linearize "${_file_base}-signed.pdf" "${_file_base}-signed-opt.pdf" )
}

function rename() {
  old=$(grep FILE_BASE= build.config.sh|sed -n -e 's/^.*="\(.*\)";/\1/p')
  echo "Old project name: ${old}"
  echo -n "New project name: "
  read new
  TMP_FILE=`mktemp /tmp/config.XXXXXXXXXX`
  sed -e "s/BASE=\"${old}\"/BASE=\"${new}\"/" build.config.sh > $TMP_FILE
  mv $TMP_FILE build.config.sh

  TMP_FILE=`mktemp /tmp/config.XXXXXXXXXX`
  sed -e "s/${old}\./${new}./" ${FILE_BASE}.tex > $TMP_FILE
  mv $TMP_FILE ${FILE_BASE}.tex

  TMP_FILE=`mktemp /tmp/config.XXXXXXXXXX`
  sed -e "s/${old}\./${new}./" ${FILE_BASE}.config.tex > $TMP_FILE
  [[ -f $TMP_FILE ]] && mv $TMP_FILE ${FILE_BASE}.config.tex
  [[ -f ${FILE_BIB} ]] && mv ${FILE_BIB} ${new}.bib
  [[ -f ${FILE_CONFIG} ]] && mv ${FILE_CONFIG} ${new}.config.tex
  [[ -f ${FILE_ACRO} ]] && mv ${FILE_ACRO} ${new}.acro.tex
  [[ -f ${FILE_GLS} ]] && mv ${FILE_GLS} ${new}.glos.tex
  [[ -f ${FILE_BASE}.tex ]] && mv ${FILE_BASE}.tex ${new}.tex
  [[ -f ${FILE_BASE}.meta.tex ]] && mv ${FILE_BASE}.meta.tex ${new}.meta.tex
}

function checkUnicode() {
	_dir_sources="$1";
    _pcreExists=$(command -v pcregrep >/dev/null 2>&1 && echo 1)
    if [ $_pcreExists ]; then _cmd="pcregrep"; else _cmd="grep -P"; fi

	find ${_dir_sources}  \( -iname "*.tex" -o -iname "*.txt" \)  -exec \
    $_cmd -H --color='auto' -n "^\s*[^%]+[^\x01-\x80äöüßÄÖÜÉÁÓÚúóéá€]" {} \;
	  #$_cmd -H --color='auto' -n "^\s*[^%]+[\x80-\xFF]" {} \;
}

function checkEnvironment() {
	_error="0";
    _filenames="$1";

    for filename in $_filenames; do
      if [ "`(which $filename; echo $?)|tail -n 1`" != "0" ]; then
        echo "WARNING! The package '$filename' was not found. The build might fail!!";
        _error="1";
      fi;
    done;
    #if [ "$_error" != "0" ]; then
    #   exit 1;
    #fi;
    return $_error
}

function checkError() {
    _exitcode="$1";
    if [ "$_exitcode" != "0" ]; then
        echo "WARNING: Command failed. The build might fail!! See $FILE_LOG.";
        #exit $_exitcode
    fi
}

function checkRule() {
    _list="$1";
    _filename="$2";
    _message="$3";
    _casesens="$4";
    state=0
    IFS="#";

    if [ ! -f "$_filename" ]; then
        echo "ERROR: could not find: $_filename"
        return 1
    fi

    content=`cat $_filename | perl -pe "s/%.*$//g"`;
    for word in $_list; do
      if [ "$_casesens" == "" ]; then
        found=`echo $content|perl -ne "/$word/i && print"`;
      else
        found=`echo $content|perl -ne "/$word/ && print"`;
      fi
      if [ "$found" != "" ]; then
        echo "warning: $_message '$word' in $_filename.";
        state=1
      fi
    done

    IFS=$IFS_ORG;
    return $state;
}

function checkSpelling() {
    _filename="$1";
    _dir_resources="$2";
	_language="$3";

    found=`cat $_filename | aspell \
      --home-dir=$_dir_resources \
      --lang=$_language \
      --dont-backup --encoding=utf-8 --mode=tex --dont-tex-check-comments \
      --add-tex-command="bibliographystyle po" \
      --add-tex-command="bibliography po" \
      --add-tex-command="eqref po" \
      --add-tex-command="ac po" \
      --add-tex-command="aclu po" \
      --add-tex-command="acp po" \
      --add-tex-command="acs po" \
      --add-tex-command="Cref po" \
      list`;
    if [ "$found" != "" ]; then
        echo "warning: Please add via aspell or correct in '$_filename' the word(s): $found";
        return 1
    fi
}

function checkSpellingInteractive() {
	_dir_sources="$1";
	_dir_resources="$2";
	_language="$3";


  find $_dir_sources -iname "*.tex" -exec \
      aspell --home-dir=$_dir_resources \
        --lang=$_language \
        --dont-backup --encoding=utf-8 --mode=tex --dont-tex-check-comments \
        --add-tex-command="bibliographystyle po" \
        --add-tex-command="bibliography po" \
        --add-tex-command="eqref po" \
        --add-tex-command="ac po" \
        --add-tex-command="aclu po" \
        --add-tex-command="acp po" \
        --add-tex-command="acs po" \
        --add-tex-command="Cref po" \
        check {} \;
}

function fix() {
	_file_main="$1";
	_dir_sources="$2";

	iconv -f UTF8-MAC -t UTF8 "$1.tex" > tmp.tmp && mv tmp.tmp "$1.tex"
	iconv -f UTF8-MAC -t UTF8 "$1.config.tex" > tmp.tmp && mv tmp.tmp "$1.config.tex"
	iconv -f UTF8-MAC -t UTF8 "$1.meta.tex" > tmp.tmp && mv tmp.tmp "$1.meta.tex"
	find $_dir_sources -iname "*.tex" -exec sh -c "iconv -f UTF8-MAC -t UTF8 '{}' > tmp.tmp && mv tmp.tmp '{}'" \;
}

function checkBib() {
  _dir_sources="$1";
	_dir_tmp="$2";
	_file_bib="$3";
  _file_main="$4";
  _error=0;

  echo "Checking bibtex...";
  python lib/resources/scripts/biblatex_check.py -b "${_dir_tmp}/$(basename $_file_main .tex)".bib -a "${_dir_tmp}/$(basename $_file_main .tex)".aux
  issues="$(grep -Eo 'problems: [0-9]{1,4}' biblatex_check.html|grep -Eo "[0-9]{1,4}")"
  if [ "0" -ne "$issues" ]; then
    echo "Found $issues issues in biblatex_check.html"
    _error=1
  fi
  biber -T -V "${_dir_tmp}/$(basename $_file_main .tex)" | grep -Ev "mendeley|INFO|Duplicate|junk|arxivid|Invalid field 'publisher'|Invalid field 'publisher'|Missing mandatory field 'editor'" > biber_check.txt
  issues="$(cat biber_check.txt|wc -l)"
  if [ "0" -ne "$issues" ]; then
    echo "Found $issues issues in biber_check.txt"
    _error=1
  fi

  return $_error
}

function checkProject() {
	_dir_sources="$1";
	_dir_tmp="$2";
	_dir_resources="$3";
	_file_abstract="$4";
	_file_introduction="$5";
	_file_config="$6";
	_file_main="$7";
	_file_bib="$8";
	_language="$9";
  #TODO: refactor this!
	#_dir_cfg="$10";
  _dir_cfg="$DIR_CFG";
	_error=0

  echo "Running chktex...";
  checkEnvironment chktex && chktex -q "${_file_main}"

  echo "Checking for unicode issues...";
  checkUnicode $_dir_sources/

  echo "Finding unused figures..."
  for image in $DIR_IMG/*; do
    filename=$(basename "$image")
    extension="${filename##*.}"
    filename="${filename%.*}"
    if [ "$extension" == "pdf" ] || [ "$extension" == "png" ] || [ "$extension" == "jpg" ] ; then
      found=$(grep -rE "^\s*[^%]+(includegraphics|ThisLROffsetCornerWallPaper).*$filename[\.|}]" $DIR_SRC)
      if [ -z "${found}" ]; then
        echo "WARNING: figure '$image' not included in sources"
        #mv $image resources/images-unused
        _error=1
      fi
    fi
  done

  # Helper function to find unreferenced labels, since the chkltex tool and the refcheck package do not support cleveref
  # Note: this could show false positives sometimes
  echo "Checking for unreferenced labels...";
  labels=$(grep -Eo '^[\s]*[^%]+.*label{[^}]+}' $_dir_sources/*.tex|sed -Ee "s/^.*{(.*)}/\1/g")
  for label in $labels; do
    found=$(grep -E "ref{[^}]*$label" $_dir_sources/*.tex)
    if [[ -z "$found" ]]; then
      echo "WARNING: Label '$label' not referenced?";
      _error=1
    fi
  done

  # note that this somehow shows false positives sometimes :/
  echo "Checking for duplicated/repeated words...";
  grep -rEo '\b(\w+)(\s+\1\b)+' $_dir_sources/

  echo "Checking for citations with missing space...";
  grep -rEo '[^~%]\\\cite{' $_dir_sources/

  echo "Checking config...";
  checkRule "$BAD_CONFIG" "$_file_config" "Avoid";
  if [ "$?" != "0" ]; then _error=1; fi
  checkRule "$BAD_CONFIG" "$_dir_cfg/default.tex" "Avoid";
  if [ "$?" != "0" ]; then _error=1; fi
  checkRule "$BAD_CONFIG" "$_dir_cfg/pdfmetadata.tex" "Avoid";
  if [ "$?" != "0" ]; then _error=1; fi

  echo "Checking todos...";
  for file in $_dir_sources/*.tex; do
    checkRule "$TODOS" "$file" "";
    #if [ "$?" != "0" ]; then _error=1; fi
  done

  echo "Checking orthography...";
  if [ "$DOSPELLCHECK" == "1" ]; then
    for file in $_dir_sources/*.tex; do
      checkSpelling "$file" $_dir_resources $_language;
      if [ "$?" != "0" ]; then _error=1; fi
    done
  fi

  echo "Checking abstract...";
  checkRule "$BAD_ABSTRACT" "$_file_abstract" "Avoid"
  if [ "$?" != "0" ]; then _error=1; fi
  WORDS=`cat $_filename | perl -pe "s/%.*$//g" | wc -w`;
  if [ $WORDS -lt "$MIN_ABSTRACT" ] || [ $WORDS -gt "$MAX_ABSTRACT" ]; then
    echo "warning: you've $WORDS words in your abstract [Should be: $MIN_ABSTRACT-$MAX_ABSTRACT].";
    _error=1
  fi

  echo "Checking introduction...";
  checkRule "$BAD_INTRO" "$_file_introduction" "Avoid";
  if [ "$?" != "0" ]; then _error=1; fi

  echo "Checking references...";
  for file in $_dir_sources/*.tex; do
    checkRule "$REFS" "$file" "References must be written in uppercase: " true;
    if [ "$?" != "0" ]; then _error=1; fi
  done

  echo "Checking latex (l2tabu)...";
  checkRule "$L2TABU" "$_file_config" "Avoid";
  if [ "$?" != "0" ]; then _error=1; fi
  for file in $_dir_sources/*.tex; do
    checkRule "$L2TABU" "$file" "Avoid";
    if [ "$?" != "0" ]; then _error=1; fi
  done

  echo "Checking commas...";
  for file in $_dir_sources/*.tex; do
    checkRule "$COMMAS" "$file" "I think we need a comma here: " true;
    if [ "$?" != "0" ]; then _error=1; fi
  done

  echo "Checking hyphens...";
  for file in $_dir_sources/*.tex; do
    checkRule "$HYPHENS" "$file" "These prepositions should not be written with a hyphen: ";
    if [ "$?" != "0" ]; then _error=1; fi
  done

  echo "Checking for common mistakes...";
  for file in $_dir_sources/*.tex; do
    checkRule "$MISTAKES" "$file" "Double check: ";
    if [ "$?" != "0" ]; then _error=1; fi
  done

  echo "Checking for common mistakes 2...";
  for file in $_dir_sources/*.tex; do
    checkRule "$MISTAKES_CS" "$file" "Double check: " true;
    if [ "$?" != "0" ]; then _error=1; fi
  done

  # too restrictive
  #echo "Checking for missed acronyms...";
  #grep -HIrnsE "^[^%].* [A-Z]{4,}[ |s]" $_dir_sources/|grep -v caption

  # too restrictive
  #echo "Checking general...";
  #for file in $_dir_sources/*.tex; do
  #  checkRule "$AVOID" "$file" "Avoid" true;
  #  if [ "$?" != "0" ]; then _error=1; fi
  #done

  # too restrictive
  #echo "Checking macros...";
  #for file in ls $_dir_sources/*.tex; do
  #  checkRule "$MACROS" "$file" "Use an LaTeX macro instead" true;
  #  if [ "$?" != "0" ]; then _error=1; fi
  #done

  return $_error
  #---------------------------------------------------------------------------
}

function showHelp() {
    echo $SYNTAX;
}

function showWarnings() {
    #WARNINGS=`grep -i warning $FILE_LOG|grep -v ifpdftex`;
	#WARNINGS=`grep -iE "^! |Warning|Overfull|Underfull" $FILE_LOG|grep -vE "addtolists|tocbasic|selectfont|fontenc|pickup@font|scrhack|float@listhead|minitoc|expanded"`;
  #WARNINGS=$(grep -vE "Unused label \`ac:" $FILE_LOG|grep -A2 -B2 -iE "^! |Warning"|grep -vE "addtolists|tocbasic|selectfont|fontenc|pickup@font|scrhack|float@listhead|minitoc|expanded|Unsupported");
  WARNINGS=$(grep -vE "Unused label \`ac:|Unused label \`sub|addtolists|tocbasic|selectfont|fontenc|pickup@font|scrhack|float@listhead|minitoc|expanded|Unsupported|ALPHA VERSION!" $FILE_LOG|grep -A2 -B2 -iE "^! |Warning");
    if [ "$WARNINGS" != "" ]; then
      echo "-------------";
      cat "$WARNINGS";
      echo "-------------";
      return 1
    fi
}

function doSetup() {
    _pathnames="$1";

    for pathname in $_pathnames; do
        mkdir -p "$pathname";
    done
    resetLogging;
}

function doCleanup() {
	_dir_tmp="$1";

    echo -n "Cleaning up...";
	rm -rf "$_dir_tmp" 2> /dev/null;
    if [ "$isNotGnu" == "1" ]; then
      find . -path '*.git' -prune -o -regex ".*\.\(brf\|bak\|aux\|bbl\|blg\|idx\|out\|new\|lot\|loa\|lof\|toc\|log\|ilg\|gls\|glo\|ind\|slg\|syg\|lol\|syi\|maf\|bcf\|spl\|glg\|xdy\|glsdefs\|mtc.*\|fls\|fdb_latexmk\|xref\|tmp\|idv\|lg\|dvi\|4ct\|4tc\)$" -exec rm {} \;
      find . -path '*.git' -prune -o -regex ".*-blx\.bib\|.*biblatex_check\.html\|.*biber_check.txt\|.*\.run\.xml$" -exec rm {} \;
    else
      find -E . -path '*.git' -prune -o -regex ".*\.(brf|bak|aux|bbl|blg|idx|out|new|lot|loa|lof|toc|log|ilg|ind|gls|glo|slg|syg|syi|lol|maf|spl|glg|xdy|glsdefs|bcf|mtc.*|fls|fdb_latexmk|xref|tmp|idv|lg|dvi|4ct|4tc)$" -exec rm {} \;
      find -E . -path '*.git' -prune -o -regex ".*-blx\.bib|.*biblatex_check\.html|.*biber_check.txt|.*\.run\.xml$" -exec rm {} \;
    fi
    echo "done";
}


function cleanAcronyms() {
    _file_acro="$1";
    echo -n "Sorting acronyms...";
    if [ -e "$_file_acro" ]; then
        sort -f "$_file_acro"|uniq > "$_file_acro.uniq" && \
        mv "$_file_acro.uniq" "$_file_acro"
    fi
    echo "done";
}

function doLatex() {
	_dir_tmp="$1";
	_file_main="$2";
	_option="$3";
	echo -n "Running LaTeX...";
    startLogging;
    pdflatex \
      $_option \
	  -shell-escape \
	  -interaction=nonstopmode \
	  -file-line-error \
	  -output-directory $_dir_tmp \
	  $_file_main
	errorlevel=$?
	endLogging;
	checkError $errorlevel;
	echo "done";
}

function debug() {
	_dir_tmp="$1";
	_file_main="$2";
  mkdir -p "${_dir_tmp}"
	echo -n "Running LaTeX in debug mode...";
    pdflatex \
      -halt-on-error \
      -file-line-error \
      -output-directory $_dir_tmp \
	    $_file_main
	echo "done";
}

function doBibtex() {
	_dir_tmp="$1";
	_file_main="$2";
  _file_bib="$3";
  _dir_res="$4";
  _ext="$5";
  echo -n "Running BibTeX and Glossary...";

    startLogging;
    cp -r "$_dir_res" "$_dir_tmp";
    cp "$_file_bib" "$_dir_tmp";
    # TODO: refactor the next line!
    cp -R "$DIR_LIB" "$_dir_tmp";
    cp *.bib "$_dir_tmp";
    cp *.bst "$_dir_tmp";
    cp *.cls "$_dir_tmp";
    cd "$_dir_tmp" || ( echo "dir not found" ; exit 1)
    file_bibtex=`basename $_file_main .tex`"$_ext";

    makeglossaries $file_bibtex
    $BIN_BIB $file_bibtex
    errorlevel=$?
    found=`$BIN_BIB $file_bibtex | grep -iE "warn|illegal|repeated|skipping|couldn't" | grep -v junk`
    cd - || ( echo "dir not found" ; exit 1)
	endLogging;
    if [ "$found" != "" ]; then
    	echo "warning: BibTeX: $found";
    fi
	checkError $errorlevel;
	echo "done";
}

function doIndex() {
	_dir_tmp="$1";
	_dir_layout="$2";
    echo -n "Running Index...";
    startLogging;
	file_index=`basename $_file_main .tex`;
    makeindex -g -s $_dir_layout/index.ist "$_dir_tmp/$file_index";
    errorlevel=$?
	endLogging;
	checkError $errorlevel;
	echo "done";
}

function doGraphviz() {
	_dir_img="$1";
	errorlevel=0;
	echo -n "Graphviz...";
	[ "`ls $_dir_img/*.gv 2>/dev/null`" == "" ] && echo "skipped" && return
	startLogging;
	for gv in $_dir_img/*.gv; do
        file=${gv##*/}
                file=${file%%.*}
		dot -Tps2 -o $_dir_img/$file.ps $gv;
		ps2pdf $_dir_img/$file.ps $_dir_img/$file.pdf
		rm $_dir_img/$file.ps
		errorlevel=$?
		if [ "$errorlevel" != "0" ]; then break; fi
	done
	endLogging;
	checkError $errorlevel;
	echo "done";
}

function doPlant() {
	_dir_img="$1";
	errorlevel=0;
	echo -n "Plant...";
	[ "`ls $_dir_img/*.plant 2>/dev/null`" == "" ] && echo "skipped" && return
	startLogging;
	plantuml $_dir_img/*.plant
	errorlevel=$?
#	for plant in `ls $_dir_img/*.plant`; do
#		plantuml $plant;
#		errorlevel=$?
#		if [ "$errorlevel" != "0" ]; then break; fi
#	done
	endLogging;
	checkError $errorlevel;
	echo "done";
}

function doGnuPlot() {
	_dir_img="$1";
	errorlevel=0;
	echo -n "Gnuplot...";
	[ "`ls $_dir_img/*.gv 2>/dev/null`" == "" ] && echo "skipped" && return
	cd $_dir_img  || ( echo "dir not found" ; exit 1)
	startLogging;
	for plt in *.plt; do
		gnuplot $plt;
		errorlevel=$?
		if [ "$errorlevel" != "0" ]; then break; fi
	done
	cd - || ( echo "dir not found" ; exit 1)
	endLogging;
	checkError $errorlevel;
	echo "done";
}

function doPlotR() {
	_dir_img="$1";
	errorlevel=0;
	echo -n "R...";
	[ "`ls $_dir_img/*.R 2>/dev/null`" == "" ] && echo "skipped" && return
    startLogging;
    cd $_dir_img || ( echo "dir not found" ; exit 1)
    for r in *.R; do
    	Rscript $r;
		errorlevel=$?
		if [ "$errorlevel" != "0" ]; then break; fi
    done
    cd - || ( echo "dir not found" ; exit 1)
    endLogging;
    checkError $errorlevel;
    echo "done";
}

function doEvaluation() {
	_dir_scr=$1
	_dir_ana=$2
    startLogging;
    # shellcheck source=../scripts/workDispatcher
    source "$_dir_scr/workDispatcher"
    cd $_dir_ana || ( echo "dir not found" ; exit 1)
    _cmd='Rscript'
    for r in *.R; do
		echo $r
	done | dispatchWork
	errorlevel=$?
    cd - || ( echo "dir not found" ; exit 1)
    endLogging;
    checkError $errorlevel;
}
#===============================================================================


#===============================================================================
# Details about lints, smells, bugs, and conventions:
# * http://mirror.ctan.org/info/l2tabu/english/l2tabu.pdf
# * http://www.cs.columbia.edu/~hgs/etc/writing-style.html
# * http://www.cs.columbia.edu/~hgs/etc/writing-bugs.html
# * http://www.cs.purdue.edu/homes/dec/essay.dissertation.html
# * http://www.punctuationmadesimple.com/PMSHyphen.html
# * http://www.jr-x.de/publikationen/latex/tipps/besonderheiten.html
#===============================================================================
HYPHENS="\bpre-[^\s]+#\banti-[^\s]+#\bmacro-[^\s]+#\bmicro-[^\s]+#\bpost-[^\s]+#\bover-[^\s]+#\bsemi-[^\s]+#\bsub-[^\s]+#\bsupra-[^\s]+#\btrans-[^\s]+#\bultra-[^\s]+#\bmeta-[^\s]+#\banti-[^\s]+#\bbe-[^\s]+#\bby-[^\s]+#\bdis-[^\s]+#\bfull-[^\s]+#\bhyper-[^\s]+#\bmid-[^\s]+#\bmini-[^\s]+#\bnon-[^\s]+#\bpre-[^\s]+#\bunder-[^\s]+#\bup-[^\s]+#\bante-[^\s]+#\bmulti-[^\s]+#\binfra-[^\s]+#\binter-[^\s]+#\bintra-[^\s]+";
COMMAS="However\s+#In fact\s+#Therefore\s+#Nevertheless\s+#Moreover\s+#Furthermore\s+#Still\s+#Instead\s+[^o][^f]#Unfortunately\s+#On the one hand\s+#On the other hand\s+#[^,]\s+dass#[^.]*[^,]\s+um[^.]+zu[^.]+.";
REFS='[^\\]section[^A-Za-z\.,;\}\(]+\\#figure[^A-Za-z\.,;\}\(]+\\#equation[^A-Za-z\.,;\}\(]+\\#table[^A-Za-z\.,;\}\(]+\\';
MISTAKES='test bed#test-bed#caption.*\\[aA]c';
MISTAKES_CS='\bwebservice\b#\bweb service\b#\bMiddleware\b#\bArgon[^:]\b#\binternet\b';
#AVOID="clearly#obviously#actually#\$i-th\$#etc\.#\.e\.#e\.g\.[^,]#[^,]\s{,1}respectively#Therefore[^,]#thus[^,]#related works#following (figure\b|fig\.)#[^~](\s*)\\\ref#\bkbps#\bmbps#\bmsec#recent advances in# don't#doesn't#we've#won't#it's#That's because#optimally#Equation(~|\s*)\\\ref#\still\s#make assumption#is a function of#is an illustration#is a requirement#utilizes#had difference#\\\$[0-9]+\\\$#\\\cite{.*}\\s\\\cite#\bgut\b#\bschlecht\b#\bschön\b#\bfurchtbar\b#\bdumm\b#\bwahr\b#\bfalsch\b#\bperfekt\b#\bideal\b#\bheutzutage\b#\bmodern\b#\bbald\b#\büberrascht\b#\bscheint\b#\bbasiert\b#\bviele\b#\beinige\b#\bähnlich\b#\bwahrscheinlich\b#\bselbstverständlich\b#\bklar\b#\bwirklich\b#\beinfach\b#\bdieses\b#\bjenes\b#\bwir\b#\bhoffentlich\b#\bbekannt\b#\bberühmt\b#\bmuss\b#\bman\b#\b\bhalt\b\b#\bimmer\b#\bsollte\b#\bbeweis\b#\bzeigt\b#\bkann\b#\bsollte\b#\bmüsste\b#\bsoon\b#\bbald\b#\bperfect\b#\bperfekt\b#\bseems\b#\bscheint\b#\blots of\b#\bkind of\b#\btype of\b#\bsomethink like\b#\bprobably\b#\balong with\b#\bwould seem to show\b#\ban ideal solution\b#\bbad\b#\bnice\b#\bstupid\b#\bmodern times\b#\btoday\b#\ba famous researcher\b#\bsimple\b#z\.B\.#d\.h\.#z\.Z\.#u\.a\.#\\\caption.*\\\ac"
#MACROS="\bPreface\b#\bVorwort\b#\bReferences\b#\bLiteratur\b#\bBibliography\b#\bLiteraturverzeichnis\b#\bAppendix\b#\bAnhang\b#\bContents\b#\bInhaltsverzeichnis\b#\bList of Figures\b#\bAbbildungsverzeichnis\b#\bList of Tables\b#\bTabellenverzeichnis\b#\bFigure|Fig\.[^A-Za-z\.,;]+#\bAbbildung|Abb\.[^A-Za-z\.,;]+#\bTable|Tab\.[^A-Za-z\.,;]+#\bTabelle[^A-Za-z\.,;]+#\bEquation|Eq\.[^A-Za-z\.,;]+#\bSection|Seq\.[^A-Za-z\.,;]+#\bPart\b#\bTeil\b#\bencl\b#\bAnlage(n)\b#\bVerteiler\b#\bPage\b#\bSeite\b#\bsee also\b#\bsiehe auch\b";
BAD_ABSTRACT="\cite#\equation#in this paper";
BAD_INTRO="recent advances in#growth of the Internet";
TODOS="todo#fixme#tbd";
L2TABU='\\usepackage.*{a4#\\oddsidemargin#\\hoffset#\\voffset#\\baselinestretch#\\parindent=#\$\$#\\def\\#\\sloppy#{\\bf[^A-Za-z]}#{\\it#{\\rm[^A-Za-z]#{\\sc[^A-Za-z]#{\\sf[^A-Za-z]#{\\sl[^A-Za-z]#{\\tt[^A-Za-z]#\\over#\\centerline#\\usepackage.*{psfig}#\\psfig#\\usepackage.*{doublespace}#\\usepackage.*{fancyheadings}#\\usepackage.*{scrpage}#\\usepackage.*{caption}[^\[]#\\usepackage.*{isolatin1}#\\usepackage.*{umlaut}#\\usepackage.*{t1enc}#dinat.bst#\\usepackage.*{times}#\\usepackage.*{mathptm}#\\usepackage.*{pslatex}#\\usepackage.*{palatino}#\\usepackage.*{pifont}#\\usepackage.*{euler}#\\usepackage.*{ae}#\\usepackage.*{zefonts}#\\begin.*{appendix}#eqnarray#displaymath#\\graphicspath';
#===============================================================================


#===============================================================================
# Autoconfig
#===============================================================================
find -E . -maxdepth 1 > /dev/null 2>&1
isNotGnu=$?
IFS_ORG="$IFS";
FILE_LOG="$0.log";
if [ "$MIN_ABSTRACT" == "" ]; then
  MIN_ABSTRACT="100";
fi
if [ "$MAX_ABSTRACT" == "" ]; then
  MAX_ABSTRACT="150";
fi
if [ "$DOSPELLCHECK" == "" ]; then
  DOSPELLCHECK="1";
fi
export TEXINPUTS=$DIR_IMG:$TEXINPUTS
export LANGUAGE=$LANGEXT
export LANG=$LANGEXT
export LC_ALL=$LANGEXT
#===============================================================================


==> lib/resources/scripts/bbControl.sh <==
#!/bin/bash
# ##############################################################################
#
# Buildbot start script for "Theses"
#
# @version  1.1 (2012-03-17)
# @author   Alex
# @url      http://github.com/Thesis
# @todo     Just an initial version, a lot of things todo
# @history  1.0 Initial version
#
# ##############################################################################

# config #######################################################################
export PATH=/usr/local/share/python:/usr/local/bin:$PATH

name_master="paper-master"
name_slave="paper-slave"
url_master="http://localhost:8811/waterfall"
url_config="https://raw.github.com/tubav/Core/master/resources/build/buildbot.cfg"
conf_port="localhost:9989"
conf_pwd="pass"
conf_slave="example-slave"
# ##############################################################################

# auto setup ###################################################################
export LC_LANG="en_US.UTF-8";
function setupEasy {
    if [ "`which $1`" == "" ]; then
        echo "We need to install $1 first. Please press enter";
        read
        easy_install $1
        if [ "$?" != "0" ]; then
            echo "Ok, trying again as root. Please press enter";
            read
            sudo easy_install $1
            if [ "$?" != "0" ]; then
                echo "Ok, no luck. Please install $1 yourself. Sorry."
            fi
        fi
    fi
}
# ##############################################################################

# menu #########################################################################
while true; do
  echo "========================================="
  echo "What do you want to do?"
  echo " 0) Exit"
  echo " 1) Start master and slave"
  echo " 2) Stop master and slave"
  echo " 3) Show buildbot"
  echo " 4) Reload config"
  echo " 5) Invoke change for all projects"
  echo " 6) Invoke change for specific project"
  echo " 7) Show log"
  echo "========================================="
  echo -n "Your choice: "

  read input
  if [ "$input" == "0" ]; then
    exit 0
  elif [ "$input" == "1" ]; then
    # start master #############################################################
    if [ "`which buildbot`" == "" ]; then setupEasy buildbot; fi
    if [ ! -d "$name_master" ]; then buildbot create-master "$name_master"; fi
    if [ ! -f "$name_master/master.cfg" ]; then curl "$url_config" > "$name_master/master.cfg"; fi
    if [ "`ps waux|grep -i python|grep $name_master`" == "" ]; then buildbot start "$name_master"; fi
    # ##########################################################################

    # start slave ##################################################################
    if [ "`which buildslave`" == "" ]; then setupEasy buildbot-slave; fi
    if [ ! -d "$name_slave" ]; then buildslave create-slave "$name_slave" "$conf_port" "$conf_slave" "$conf_pwd"; fi
    if [ "`ps waux|grep -i python|grep $name_slave`" == "" ]; then nice -n 15 buildslave start "$name_slave"; fi
    # ##############################################################################
  elif [ "$input" == "2" ]; then
    buildslave stop "$name_slave"
    buildbot stop "$name_master"
  elif [ "$input" == "3" ]; then
    open "$url_master"
  elif [ "$input" == "4" ]; then
    buildbot reconfig "$name_master"
  elif [ "$input" == "5" ]; then
    buildbot sendchange --project "all" --master "$conf_port" --who "script" manual
  elif [ "$input" == "6" ]; then
    echo -n "Which project: "
    read project
    buildbot sendchange --project "$project" --master "$conf_port" --who "script" manual
  elif [ "$input" == "7" ]; then
    tail -f "${name_master}/twistd.log"
  fi
done
# ##############################################################################


==> lib/resources/scripts/biblatex_check.py <==
#!/usr/bin/env python

"""
BibLaTeX check on missing fields and consistent name conventions,
especially developed for requirements in Computer Science.
"""

__author__ = "Pez Cuckow"
__version__ = "0.1.4"
__credits__ = ["Pez Cuckow", "BibTex Check 0.2.0 by Fabian Beck"]
__license__ = "MIT"
__email__ = "email<at>pezcuckow.com"

####################################################################
# Properties (please change according to your needs)
####################################################################

# links
citeulikeUsername = ""  # if no username is profided, no CiteULike links appear
citeulikeHref = "http://www.citeulike.org/user/" + \
    citeulikeUsername + "/article/"

libraries = [("Scholar", "http://scholar.google.de/scholar?hl=en&q="),
             ("Google", "https://www.google.com/search?q="),
             ("DBLP", "http://dblp.org/search/index.php#query="),
             ("IEEE", "http://ieeexplore.ieee.org/search/searchresult.jsp?queryText="),
             ("ACM", "http://dl.acm.org/results.cfm?query="),
             ]


# fields that are required for a specific type of entry
requiredFields = {"article": ["author", "title", "journaltitle", "year/date"],
                  "book": ["author", "title", "year/date"],
                  "mvbook": "book",
                  "inbook": ["author", "title", "booktitle", "year/date"],
                  "bookinbook": "inbook",
                  "suppbook": "inbook",
                  "booklet": ["author/editor", "title", "year/date"],
                  "collection": ["editor", "title", "year/date"],
                  "mvcollection": "collection",
                  "incollection": ["author", "title", "booktitle", "year/date"],
                  "suppcollection": "incollection",
                  "manual": ["author/editor", "title", "year/date"],
                  "misc": ["author/editor", "title", "year/date"],
                  "online": ["author/editor", "title", "year/date", "url"],
                  "patent": ["author", "title", "number", "year/date"],
                  "periodical": ["editor", "title", "year/date"],
                  "suppperiodical": "article",
                  "proceedings": ["title", "year/date"],
                  "mvproceedings": "proceedings",
                  "inproceedings": ["author", "title", "booktitle", "year/date"],
                  "reference": "collection",
                  "mvreference": "collection",
                  "inreference": "incollection",
                  "report": ["author", "title", "type", "institution", "year/date"],
                  "thesis": ["author", "title", "type", "institution", "year/date"],
                  "unpublished": ["author", "title", "year/date"],

                  # semi aliases (differing fields)
                  "mastersthesis": ["author", "title", "institution", "year/date"],
                  "techreport": ["author", "title", "institution", "year/date"],

                  # other aliases
                  "conference": "inproceedings",
                  "electronic": "online",
                  "phdthesis": "mastersthesis",
                  "www": "online",
                  "school": "mastersthesis"
                  }

####################################################################

import string
import re
import sys
from optparse import OptionParser

# Parse options
usage = sys.argv[
    0] + " [-b|--bib=<input.bib>] [-a|--aux=<input.aux>] [-o|--output=<output.html>] [-v|--view] [-h|--help]"

parser = OptionParser(usage)

parser.add_option("-b", "--bib", dest="bibFile",
                  help="Bib File", metavar="input.bib", default="input.bib")

parser.add_option("-a", "--aux", dest="auxFile",
                  help="Aux File", metavar="input.aux", default="references.aux")

parser.add_option("-o", "--output", dest="htmlOutput",
                  help="HTML Output File", metavar="output.html", default="biblatex_check.html")

parser.add_option("-v", "--view", dest="view", action="store_true",
                  help="Open in Browser")

(options, args) = parser.parse_args()

auxFile = options.auxFile
bibFile = options.bibFile
htmlOutput = options.htmlOutput
view = options.view

# Backporting Python 3 open(encoding="utf-8") to Python 2
# based on http://stackoverflow.com/questions/10971033/backporting-python-3-openencoding-utf-8-to-python-2

if sys.version_info[0] > 2:
    # py3k
    pass
else:
    # py2
    import codecs
    import warnings
    reload(sys)
    sys.setdefaultencoding('utf8')
    def open(file, mode='r', buffering=-1, encoding=None,
             errors=None, newline=None, closefd=True, opener=None):
        if newline is not None:
            warnings.warn('newline is not supported in py2')
        if not closefd:
            warnings.warn('closefd is not supported in py2')
        if opener is not None:
            warnings.warn('opener is not supported in py2')
        return codecs.open(filename=file, mode=mode, encoding=encoding,
                    errors=errors, buffering=buffering)

# Find used refernece ID's only
usedIds = set()
try:
    fInAux = open(auxFile, 'r', encoding="utf8")
    for line in fInAux:
        if line.startswith("\\citation"):
            ids = line.split("{")[1].rstrip("} \n").split(", ")
            for id in ids:
                if (id != ""):
                    usedIds.add(id)
    fInAux.close()
except IOError as e:
    print ("WARNING: Aux file '" + auxFile +
           "' doesn't exist -> not restricting entries")

try:
    fIn = open(bibFile, 'r', encoding="utf8")
except IOError as e:
    print("ERROR: Input bib file '" + bibFile +
          "' doesn't exist or is not readable")
    sys.exit(-1)

# Go through and check all references
completeEntry = ""
currentId = ""
ids = []
currentType = ""
currentArticleId = ""
currentTitle = ""
fields = []
problems = []
subproblems = []

counterMissingFields = 0
counterFlawedNames = 0
counterWrongTypes = 0
counterNonUniqueId = 0
counterWrongFieldNames = 0

removePunctuationMap = dict((ord(char), None) for char in string.punctuation)

for line in fIn:
    line = line.strip("\n")
    if line.startswith("@"):
        if currentId in usedIds or not usedIds:
            for fieldName, requiredFieldsType in requiredFields.items():
                if fieldName == currentType.lower():
                    if isinstance(requiredFieldsType, str):
                        currentrequiredFields = requiredFields[fieldName]

                        # support for author/editor syntax
                        typeFields = requiredFieldsString.split('/')

                        # the required field is not found
                        if set(typeFields).isdisjoint(fields):
                            subproblems.append(
                                "missing field '" + requiredFieldsString + "'")
                            counterMissingFields += 1
                    else:
                        currentrequiredFields = requiredFieldsType

                        # currentrequiredFields can be a string: e.g. conference (BellAdam2004)
                        for requiredFieldsString in currentrequiredFields:

                            # support for author/editor syntax
                            typeFields = requiredFieldsString.split('/')

                            # at least one these required fields is not found
                            if set(typeFields).isdisjoint(fields):
                                subproblems.append(
                                    "missing field '" + requiredFieldsString + "'")
                                counterMissingFields += 1
        else:
            subproblems = []

        if currentId in usedIds or (currentId and not usedIds):
            cleanedTitle = currentTitle.translate(removePunctuationMap)
            problem = "<div id='" + currentId + \
                "' class='problem severe" + str(len(subproblems)) + "'>"
            problem += "<h2>" + currentId + " (" + currentType + ")</h2> "
            problem += "<div class='links'>"
            if citeulikeUsername:
                problem += "<a href='" + citeulikeHref + \
                    currentArticleId + "' target='_blank'>CiteULike</a> |"

            list = []
            for name, site in libraries:
                list.append(
                    " <a href='" + site + cleanedTitle + "' target='_blank'>" + name + "</a>")
            problem += " | ".join(list)

            problem += "</div>"
            problem += "<div class='reference'>" + currentTitle
            problem += "</div>"
            problem += "<ul>"
            for subproblem in subproblems:
                problem += "<li>" + subproblem + "</li>"
            problem += "</ul>"
            problem += "<form class='problem_control'><label>checked</label><input type='checkbox' class='checked'/></form>"
            problem += "<div class='bibtex_toggle'>Current BibLaTex Entry</div>"
            problem += "<div class='bibtex'>" + completeEntry + "</div>"
            problem += "</div>"
            problems.append(problem)
        fields = []
        subproblems = []
        currentId = line.split("{")[1].rstrip(",\n")
        if currentId in ids:
            subproblems.append("non-unique id: '" + currentId + "'")
            counterNonUniqueId += 1
        else:
            ids.append(currentId)
        currentType = line.split("{")[0].strip("@ ")
        completeEntry = line + "<br />"
    else:
        if line != "":
            completeEntry += line + "<br />"
        if currentId in usedIds or not usedIds:
            if "=" in line:
                # biblatex is not case sensitive
                field = line.split("=")[0].strip().lower()
                fields.append(field)
                value = line.split("=")[1].strip("{} ,\n")
                if field == "author":
                    currentAuthor = filter(
                        lambda x: not (x in "\\\"{}"), value.split(" and ")[0])
                if field == "citeulike-article-id":
                    currentArticleId = value
                if field == "title":
                    currentTitle = re.sub(r'\}|\{', r'', value)

                ###############################################################
                # Checks (please (de)activate/extend to your needs)
                ###############################################################

                # check if type 'proceedings' might be 'inproceedings'
                if currentType == "proceedings" and field == "pages":
                    subproblems.append(
                        "wrong type: maybe should be 'inproceedings' because entry has page numbers")
                    counterWrongTypes += 1

                # check if abbreviations are used in journal titles
                if currentType == "article" and (field == "journal" or field == "journaltitle"):

                    if field == "journal":
                        subproblems.append(
                            "wrong field: biblatex uses journaltitle, not journal")
                        counterWrongFieldNames += 1

                    if "." in line:
                        subproblems.append(
                            "flawed name: abbreviated journal title '" + value + "'")
                        counterFlawedNames += 1

                # check booktitle format; expected format "ICBAB '13: Proceeding of the 13th International Conference on Bla and Blubb"
                # if currentType == "inproceedings" and field == "booktitle":
                    # if ":" not in line or ("Proceedings" not in line and "Companion" not in line) or "." in line or " '" not in line or "workshop" in line or "conference" in line or "symposium" in line:
                        #subproblems.append("flawed name: inconsistent formatting of booktitle '"+value+"'")
                        #counterFlawedNames += 1

                 # check if title is capitalized (heuristic)
                 # if field == "title":
                    # for word in currentTitle.split(" "):
                        #word = word.strip(":")
                        # if len(word) > 7 and word[0].islower() and not  "-" in word and not "_"  in word and not "[" in word:
                        #subproblems.append("flawed name: non-capitalized title '"+currentTitle+"'")
                        #counterFlawedNames += 1
                        # break

                ###############################################################

fIn.close()

# Write out our HTML file
html = open(htmlOutput, 'w', encoding="utf8")
html.write("""<html>
<head>
<title>BibLatex Check</title>
<style>
body {
    font-family: Calibri, Arial, Sans;
    padding: 10px;
    width: 1030px;
    margin: 10 auto;
    border-top: 1px solid black;
}

#title {
    width: 720px;

    border-bottom: 1px solid black;
}

#title h1 {
    margin: 10px 0px;
}

#title h1 a {
    color: black;
    text-decoration: none;
}

#control {
    clear: both;
}

#search {
    float: left;
}

#search input {
    width: 300px;
    font-size: 14pt;
}

#mode {
    text-align: right;
}

#mode label:first-child {
    font-weight: bold;
}

#mode input {
    margin-left: 20px;
}

.info {
    margin-top: 10px;
    padding: 10px;
    background: #FAFADD;
    width: 250px;
    float: right;
    box-shadow: 1px 1px 1px 1px #ccc;
    clear: both;
}

.info h2 {
    font-size: 12pt;
    padding: 0px;
    margin: 0px;
}

.problem {
    margin-top: 10px;
    margin-bottom: 10px;
    padding: 10px;
    background: #FFBBAA;
    counter-increment: problem;
    width: 700px;
    border: 1px solid #993333;
    border-left: 5px solid #993333;
    box-shadow: 1px 1px 1px 1px #ccc;
    float: left;
}

.active {
    box-shadow: 5px 5px 3px 3px #ccc;
    position: relative;
    top: -2px;
}

.severe0 {
    background: #FAFAFA;
    border: 1px solid black;
    border-left: 5px solid black;
}

.severe1 {
    background: #FFEEDD;
}

.severe2 {
    background: #FFDDCC;
}

.severe3 {
    background: #FFCCBB;
}

.problem_checked {
    border: 1px solid #339933;
    border-left: 5px solid #339933;
}

.problem h2:before {
    content: counter(problem) ". "; color: gray;
}

.problem h2 {
    font-size: 12pt;
    padding: 0px;
    margin: 0px;
}

.problem .links {
    float: right;
    position:relative;
    top: -22px;
}

.problem .links a {
    color: #3333CC;
}

.problem .links a:visited {
    color: #666666;
}

.problem .reference {
    clear: both;
    font-size: 9pt;
    margin-left: 20px;
    font-style:italic;
    font-weight:bold;
}

.problem ul {
    clear: both;
}

.problem .problem_control {
    float: right;
    margin: 0px;
    padding: 0px;
}

.problem .bibtex_toggle{
    text-decoration: underline;
    font-size: 9pt;
    cursor: pointer;
    padding-top: 5px;
}

.problem .bibtex {
    margin-top: 5px;
    font-family: Monospace;
    font-size: 8pt;
    display: none;
    border: 1px solid black;
    background-color: #FFFFFF;
    padding: 5px;
}
</style>
<script src="http://ajax.googleapis.com/ajax/libs/jquery/1.5/jquery.min.js"></script>
<script>

function isInProblemMode() {
    return $('#mode_problems:checked').val() == 'problems'
}

function update() {
    $('.problem').hide();
    $('.problem[id*='+$('#search input').val()+']').show();
    $('.problem .checked').each(function () {
        if ($(this).attr('checked')) {
            $(this).parents('.problem').addClass('problem_checked');
        } else {
            $(this).parents('.problem').removeClass('problem_checked');
        }
    });
    if (isInProblemMode()) {
        $('.severe0').hide();
        $('.problem_checked').hide();
    }
}

$(document).ready(function(){

    $(".bibtex_toggle").click(function(event){
        event.preventDefault();
        $(this).next().slideToggle();
    });

    $('#search input').live('input', function() {
        update();
    });

    $('#mode input').change(function() {
        update();
    });

    $("#uncheck_button").click(function(){
        $('.problem .checked').attr('checked',false);
        localStorage.clear();
        update();
    });

    $('.problem a').mousedown(function(event) {
        $('.problem').removeClass('active');
        $(this).parents('.problem').addClass('active');
    });

    $('.problem .checked').change(function(event) {
        var problem = $(this).parents('.problem');
        problem.toggleClass('problem_checked');
        var checked = problem.hasClass('problem_checked');
        localStorage.setItem(problem.attr('id'),checked);
        if (checked && isInProblemMode()) {
            problem.slideUp();
        }
    });

    $('.problem .checked').each(function () {
        $(this).attr('checked',localStorage.getItem($(this).parents('.problem').attr('id'))=='true');
    });
    update();
});

</script>
</head>
<body>
<div id="title">
<h1><a href='http://github.com/pezmc/BibLatex-Check'>BibLaTeX Check</a></h1>
<div id="control">
<form id="search"><input placeholder="search entry ID ..."/></form>
<form id="mode">
<label>show entries:</label>
<input type = "radio"
                 name = "mode"
                 id = "mode_problems"
                 value = "problems"
                 checked = "checked" />
          <label for = "mode_problems">problems</label>
          <input type = "radio"
                 name = "mode"
                 id = "mode_all"
                 value = "all" />
          <label for = "mode_all">all</label>
<input type="button" value="uncheck all" id="uncheck_button"></button>
</form>
</div>
</div>
""")
problemCount = counterMissingFields + counterFlawedNames + counterWrongFieldNames + \
               counterWrongTypes + counterNonUniqueId
html.write("<div class='info'><h2>Info</h2><ul>")
html.write("<li>bib file: " + bibFile + "</li>")
html.write("<li>aux file: " + auxFile + "</li>")
html.write("<li># entries: " + str(len(problems)) + "</li>")
html.write("<li># problems: " + str(problemCount) + "</li><ul>")
html.write("<li># missing fields: " + str(counterMissingFields) + "</li>")
html.write("<li># flawed names: " + str(counterFlawedNames) + "</li>")
html.write("<li># wrong types: " + str(counterWrongTypes) + "</li>")
html.write("<li># non-unique id: " + str(counterNonUniqueId) + "</li>")
html.write("<li># wrong field: " + str(counterWrongFieldNames) + "</li>")
html.write("</ul></ul></div>")

problems.sort()
for problem in problems:
    html.write(problem)
html.write("</body></html>")
html.close()

if view:
    import webbrowser
    webbrowser.open(html.name)

print("SUCCESS: Report {} has been generated".format(htmlOutput))

if problemCount > 0:
    print("WARNING: Found {} problems.".format(problemCount))
    sys.exit(-1)


==> lib/resources/scripts/bibtex_check_0.2.0.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
# encoding=utf8

"""
BibTeX check on missing fields and consistent name conventions (no BibTeX validator),
especially developed for requirements in Computer Science.
Updated by Alexander Willner: support for python 2.7 and UTF-8. Disabled check for abbreviations.
"""

import sys, getopt

__author__ = "Fabian Beck"
__version__ = "0.2.1"
__license__ = "MIT"

####################################################################
# Properties (please change according to your needs)
####################################################################

bibFile = "test.bib"
auxFile = ""
try:
    opts, args = getopt.getopt(sys.argv[1:],"hi:a:")
except getopt.GetoptError:
    print ('bibtex_check_0.2.0.py -i <inputfile> -a <auxfile>')
    sys.exit(2)
for opt, arg in opts:
      if opt == '-h':
         print ('bibtex_check_0.2.0.py -i <inputfile> -a <auxfile>')
         sys.exit()
      elif opt in ("-i"):
         bibFile = arg
      elif opt in ("-a"):
         auxFile = arg
# files
htmlOutput = "bibtex_check.html"

# links
citeulikeUsername = ""              # if no username is profided, no CiteULike links appear
citeulikeHref = "http://www.citeulike.org/user/"+citeulikeUsername+"/article/"
scholarHref = "http://scholar.google.de/scholar?hl=en&q="
googleHref = "https://www.google.de/search?q="
dblpHref = "http://dblp.org/search/index.php#query="

# fields that are required for a specific type of entry
requiredFields = (("inproceedings",("author","booktitle","pages","publisher","title","year")),
                ("article",("author","journal","number","pages","title","volume","year")),
                ("techreport",("author","institution","title","year")),
                ("incollection",("author","booktitle","pages","publisher","title","year")),
                ("book",("author","publisher","title","year")),
                ("inbook",("author","booktitle","pages","publisher","title","year")),
                ("proceedings",("editor","publisher","title","year")),
                ("phdthesis",("author","school","title","year")),
                ("mastersthesis",("author","school","title","year")),
                ("electronic",("author","title","url","year")),
                ("misc",("author","howpublished","title","year")),
                )

####################################################################

import string
import re
import codecs
import sys
reload(sys)
sys.setdefaultencoding('utf8')

usedIds = set()

try:
    fInAux = codecs.open(auxFile, 'r', encoding="utf8")
    for line in fInAux:
        if line.startswith("\\citation"):
            ids = line.split("{")[1].rstrip("} \n").split(",")
            for id in ids:
                if (id != ""):
                    usedIds.add(id)
    fInAux.close()
except IOError as e:
    print("no aux file '"+auxFile+"' exists -> do not restrict entities")

fIn = codecs.open(bibFile, 'r', encoding="utf8")
completeEntry = ""
currentId = ""
ids = []
currentType = ""
currentArticleId = ""
currentTitle = ""
fields = []
problems = []
subproblems = []

counterMissingFields = 0
counterFlawedNames = 0
counterWrongTypes = 0
counterNonUniqueId = 0

removePunctuationMap = dict((ord(char), None) for char in string.punctuation)

for line in fIn:
    line = line.strip("\n")
    if line.startswith("@"):
        if currentId in usedIds or not usedIds:
            for requiredFieldsType in requiredFields:
                if requiredFieldsType[0] == currentType:
                    for field in requiredFieldsType[1]:
                        if field not in fields:
                            subproblems.append("missing field '"+field+"'")
                            counterMissingFields += 1
        else:
            subproblems = []
        if currentId in usedIds or (currentId and not usedIds):
            cleanedTitle = currentTitle.translate(removePunctuationMap)
            problem = "<div id='"+currentId+"' class='problem severe"+str(len(subproblems))+"'>"
            problem += "<h2>"+currentId+" ("+currentType+")</h2> "
            problem += "<div class='links'>"
            if citeulikeUsername:
                problem += "<a href='"+citeulikeHref+currentArticleId+"'>CiteULike</a>"
            problem += " | <a href='"+scholarHref+cleanedTitle+"'>Scholar</a>"
            problem += " | <a href='"+googleHref+cleanedTitle+"'>Google</a>"
            problem += " | <a href='"+dblpHref+cleanedTitle+"'>DBLP</a>"
            problem += "</div>"
            problem += "<div class='reference'>"+currentTitle
            problem += "</div>"
            problem += "<ul>"
            for subproblem in subproblems:
                problem += "<li>"+subproblem+"</li>"
            problem += "</ul>"
            problem += "<form class='problem_control'><label>checked</label><input type='checkbox' class='checked'/></form>"
            problem += "<div class='bibtex_toggle'>Current BibTeX Entry</div>"
            problem += "<div class='bibtex'>"+completeEntry +"</div>"
            problem += "</div>"
            problems.append(problem)
        fields = []
        subproblems = []
        currentId = line.split("{")[1].rstrip(",\n")
        if currentId in ids:
            subproblems.append("non-unique id: '"+currentId+"'")
            counterNonUniqueId += 1
        else:
            ids.append(currentId)
        currentType = line.split("{")[0].strip("@ ")
        completeEntry = line + "<br />"
    else:
        if line != "":
            completeEntry += line + "<br />"
        if currentId in usedIds or not usedIds:
            if "=" in line:
                field = line.split("=")[0].strip()
                fields.append(field)
                value = line.split("=")[1].strip("{} ,\n")
                if field == "author":
                    currentAuthor = filter(lambda x: not (x in "\\\"{}"), value.split(" and ")[0])
                if field == "citeulike-article-id":
                    currentArticleId = value
                if field == "title":
                    currentTitle = re.sub(r'\}|\{',r'',value)

                ####################################################################
                # Checks (please (de)activate/extend to your needs)
                ####################################################################


                # check if type 'proceedings' might be 'inproceedings'
                if currentType == "proceedings" and field == "pages":
                    subproblems.append("wrong type: maybe should be 'inproceedings' because entry has page numbers")
                    counterWrongTypes += 1

                # check if abbreviations are used in journal titles
                #if currentType == "article" and field == "journal":
                #    if "." in line:
                #        subproblems.append("flawed name: abbreviated journal title '"+value+"'")
                #        counterFlawedNames += 1

                # check booktitle format; expected format "ICBAB '13: Proceeding of the 13th International Conference on Bla and Blubb"
                #if currentType == "inproceedings" and field == "booktitle":
                    #if ":" not in line or ("Proceedings" not in line and "Companion" not in line) or "." in line or " '" not in line or "workshop" in line or "conference" in line or "symposium" in line:
                        #subproblems.append("flawed name: inconsistent formatting of booktitle '"+value+"'")
                        #counterFlawedNames += 1

                 # check if title is capitalized (heuristic)
                 #if field == "title":
                    #for word in currentTitle.split(" "):
                        #word = word.strip(":")
                        #if len(word) > 7 and word[0].islower() and not  "-" in word and not "_"  in word and not "[" in word:
                            #subproblems.append("flawed name: non-capitalized title '"+currentTitle+"'")
                            #counterFlawedNames += 1
                            #break

                ####################################################################

fIn.close()

html = codecs.open(htmlOutput, 'w')
html.write("""<html>
<head>
<title>BibTeX Check</title>
<style>
body {
    font-family: Calibri, Arial, Sans;
    padding: 10px;
    width: 1030px;
    margin: 10 auto;
    border-top: 1px solid black;
}

#title {
    width: 720px;

    border-bottom: 1px solid black;
}

#title h1 {
    margin: 10px 0px;
}

#title h1 a {
    color: black;
    text-decoration: none;
}

#control {
    clear: both;
}

#search {
    float: left;
}

#search input {
    width: 300px;
    font-size: 14pt;
}

#mode {
    text-align: right;
}

#mode label:first-child {
    font-weight: bold;
}

#mode input {
    margin-left: 20px;
}

.info {
    margin-top: 10px;
    padding: 10px;
    background: #FAFADD;
    width: 250px;
    float: right;
    box-shadow: 1px 1px 1px 1px #ccc;
    clear: both;
}

.info h2 {
    font-size: 12pt;
    padding: 0px;
    margin: 0px;
}

.problem {
    margin-top: 10px;
    margin-bottom: 10px;
    padding: 10px;
    background: #FFBBAA;
    counter-increment: problem;
    width: 700px;
    border: 1px solid #993333;
    border-left: 5px solid #993333;
    box-shadow: 1px 1px 1px 1px #ccc;
    float: left;
}

.active {
    box-shadow: 5px 5px 3px 3px #ccc;
    position: relative;
    top: -2px;
}

.severe0 {
    background: #FAFAFA;
    border: 1px solid black;
    border-left: 5px solid black;
}

.severe1 {
    background: #FFEEDD;
}

.severe2 {
    background: #FFDDCC;
}

.severe3 {
    background: #FFCCBB;
}

.problem_checked {
    border: 1px solid #339933;
    border-left: 5px solid #339933;
}

.problem h2:before {
    content: counter(problem) ". "; color: gray;
}

.problem h2 {
    font-size: 12pt;
    padding: 0px;
    margin: 0px;
}

.problem .links {
    float: right;
    position:relative;
    top: -22px;
}

.problem .links a {
    color: #3333CC;
}

.problem .links a:visited {
    color: #666666;
}

.problem .reference {
    clear: both;
    font-size: 9pt;
    margin-left: 20px;
    font-style:italic;
    font-weight:bold;
}

.problem ul {
    clear: both;
}

.problem .problem_control {
    float: right;
    margin: 0px;
    padding: 0px;
}

.problem .bibtex_toggle{
    text-decoration: underline;
    font-size: 9pt;
    cursor: pointer;
    padding-top: 5px;
}

.problem .bibtex {
    margin-top: 5px;
    font-family: Monospace;
    font-size: 8pt;
    display: none;
    border: 1px solid black;
    background-color: #FFFFFF;
    padding: 5px;
}
</style>
<script src="http://ajax.googleapis.com/ajax/libs/jquery/1.5/jquery.min.js"></script>
<script>

function isInProblemMode() {
    return $('#mode_problems:checked').val() == 'problems'
}

function update() {
    $('.problem').hide();
    $('.problem[id*='+$('#search input').val()+']').show();
    $('.problem .checked').each(function () {
        if ($(this).attr('checked')) {
            $(this).parents('.problem').addClass('problem_checked');
        } else {
            $(this).parents('.problem').removeClass('problem_checked');
        }
    });
    if (isInProblemMode()) {
        $('.severe0').hide();
        $('.problem_checked').hide();
    }
}

$(document).ready(function(){

    $(".bibtex_toggle").click(function(event){
        event.preventDefault();
        $(this).next().slideToggle();
    });

    $('#search input').live('input', function() {
        update();
    });

    $('#mode input').change(function() {
        update();
    });

    $("#uncheck_button").click(function(){
        $('.problem .checked').attr('checked',false);
        localStorage.clear();
        update();
    });

    $('.problem a').mousedown(function(event) {
        $('.problem').removeClass('active');
        $(this).parents('.problem').addClass('active');
    });

    $('.problem .checked').change(function(event) {
        var problem = $(this).parents('.problem');
        problem.toggleClass('problem_checked');
        var checked = problem.hasClass('problem_checked');
        localStorage.setItem(problem.attr('id'),checked);
        if (checked && isInProblemMode()) {
            problem.slideUp();
        }
    });

    $('.problem .checked').each(function () {
        $(this).attr('checked',localStorage.getItem($(this).parents('.problem').attr('id'))=='true');
    });
    update();
});

</script>
</head>
<body>
<div id="title">
<h1><a href='http://code.google.com/p/bibtex-check'>BibTeX Check</a></h1>
<div id="control">
<form id="search"><input placeholder="search entry ID ..."/></form>
<form id="mode">
<label>show entries:</label>
<input type = "radio"
                 name = "mode"
                 id = "mode_problems"
                 value = "problems"
                 checked = "checked" />
          <label for = "mode_problems">problems</label>
          <input type = "radio"
                 name = "mode"
                 id = "mode_all"
                 value = "all" />
          <label for = "mode_all">all</label>
<input type="button" value="uncheck all" id="uncheck_button"></button>
</form>
</div>
</div>
""")
html.write("<div class='info'><h2>Info</h2><ul>")
html.write("<li>bib file: "+bibFile+"</li>")
html.write("<li>aux file: "+auxFile+"</li>")
html.write("<li># entries: "+str(len(problems))+"</li>")
html.write("<li># problems: "+str(counterMissingFields+counterFlawedNames+counterWrongTypes+counterNonUniqueId)+"</li><ul>")
html.write("<li># missing fields: "+str(counterMissingFields)+"</li>")
html.write("<li># flawed names: "+str(counterFlawedNames)+"</li>")
html.write("<li># wrong types: "+str(counterWrongTypes)+"</li>")
html.write("<li># non-unique id: "+str(counterNonUniqueId)+"</li>")
html.write("</ul></ul></div>")

problems.sort()
for problem in problems:
    html.write(problem)
html.write("</body></html>")
html.close()


==> lib/resources/scripts/createNewProject.sh <==
#!/bin/bash
###############################################################################
#
# Script to create a new project based on a template.
#
# @tested	On OS X 10.7
# @version	2012-03-21
###############################################################################


# config ######################################################################
project_name="$1"
template_type="$2" # Paper | Expose | Review | Thesis
#default_name="$3" # template | expose | review | thesis_template

#template_type="Paper" # Paper | Expose | Review | Thesis
#default_name="template" # template | expose | review | thesis_template

vcs_path="publications/"
wiki_path="Publication/"
wiki_param="?action=edit&template=Publication"

url_vcs="https://svnsrv.fokus.fraunhofer.de/svn/cc/ngni/tub-av/${vcs_path}"
url_wiki="https://svnsrv.fokus.fraunhofer.de/cc/ngni/tub-av/wiki/Guides/Research/${wiki_path}"

url_template_base="https://svn.github.com/tubav"
url_template="${url_template_base}/${template_type}"
url_lib="https://github.com/tubav/Core/trunk"
project_lib="lib"
###############################################################################


# functions ###################################################################
function checkError {
    [ "0" != "${1}" ] && echo "Command failed: ${1}." && exit ${1};
}
###############################################################################


# input #######################################################################
[ -z "${project_name}" ] && echo -n "Project name (e.g. 2012ngi): " && read project_name
[ -z "${template_type}" ] && echo -n "Template type (e.g. Review): " && read template_type
#[ -z "${default_name}" ] && echo -n "Default file name (e.g. review): " && read default_name
###############################################################################


# checks ######################################################################
[ -z "${project_name}" ] && echo "Invalid input" && exit 1
[ -e "${project_name}" ] && echo "Directory '${project_name}' already exists" && exit 2
###############################################################################


# setup #######################################################################
echo "Exporting template..."
svn export "${url_template}" "${project_name}" && cd "${project_name}"
checkError $?

echo "Cleanup files..."
source "build.sh.config"
default_name="$(basename $FILE_MAIN .tex)"
rm -f "${default_name}.pdf"
rm -f ".gitmodules"
rm -f ".gitignore"
rm -rf "${project_lib}"

echo "Renaming default files..."
mv "${default_name}.tex" "${project_name}.tex" && \
mv "${default_name}.config.tex" "${project_name}.config.tex" && \
perl -p -i -e "s/${default_name}/${project_name}/g" "build.sh.config" && \
perl -p -i -e "s/${default_name}/${project_name}/g" "${project_name}.tex" && \
perl -p -i -e "s/${default_name}/${project_name}/g" ".project" && \
perl -p -i -e "s/${default_name}/${project_name}/g" ".texlipse"
checkError $?

echo "Renaming special files..."
[ -f "src/${default_name}.tex" ] && mv "src/${default_name}.tex" "src/${project_name}.tex"
[ -f "${default_name}.acro.tex" ] && mv "${default_name}.acro.tex" "${project_name}.acro.tex"
[ -f "${default_name}.meta.tex" ] && mv "${default_name}.meta.tex" "${project_name}.meta.tex"
[ -f "${default_name}.acronyms.tex" ] && mv "${default_name}.acronyms.tex" "${project_name}.acronyms.tex"
[ -f "${default_name}.bib" ] && mv "${default_name}.bib" "${project_name}.bib"

echo "Creating new repository..."
svn import -m "new project '${project_name}' (1/2)" . "${url_vcs}/${project_name}" && \
svn co --force "${url_vcs}/${project_name}" .
checkError $?

echo "Checking out core library..."
svn propset svn:externals "${project_lib} ${url_lib}" . && \
svn propset svn:ignore "resources/images/example*.pdf" . && \
svn up
checkError $?

echo "Submitting changes..."
svn ci -m "new project '${project_name}' (2/2)"
checkError $?

echo "Creating PDF..."
make clean build

echo "Please create a new wiki page:"
echo "${url_wiki}/${project_name}${wiki_param}"
###############################################################################

exit 0


==> resources/code/example.java <==
class HelloWorld {
    private final static
        String MESSAGE="Hello World!";
	public static void main(
	    String[] args) {
    	System.out.println(MESSAGE);
	}
}

==> resources/images/example2.R <==
#Load the data sets of scenario one

# store the current directory
#initial.dir<-getwd()
#str(initial.dir)


#Call pdf device driver and plot sinus(x)
pdf("example2.pdf")
plot(sin, -pi, 2*pi)
q()

